BoschDreams-7V: Controllable Surround-View Video World Model for Long-Horizon Autonomous Driving

Closed-loop validation of autonomous driving requires surround-camera video streams that preserve 3D geometric coherence across overlapping views, remain visually stable over multi-minute rollouts, respond faithfully to counterfactual maneuvers, and run at real-time sensor rates. We present BoschDreams-7V, a controllable seven-camera world model that decouples physical state evolution from neural sensor synthesis. An explicit 3D simulator advances traffic dynamics and projects HDMap vectors and oriented 3D bounding boxes into each calibrated camera. This lets a 28-block causal Diffusion Transformer focus on photorealistic rendering over a sparse 7-edge (14-directed-edge) physical rig adjacency graph. A four-stage curriculum progresses from a bidirectional surround teacher and a block-causal student through few-step self-forcing distillation to Antiphon Forcing. This final stage combines a Layout-Aware Kernel Score (LAK) with role-decoupled writer and denoiser low-rank adapters and decoder vector-Jacobian memory backpropagation to resolve inter-role gradient conflict. Paired with exact in-place rotary position rebasing and compiled FP8 kernels, BoschDreams-7V delivers two operating points on a 600-scene surround benchmark. In the real-time 480p 1-step tier, it streams seven cameras synchronously at 10.85 FPS per camera (exceeding the 10 Hz camera clock) with 80.19 seven-view FVD, 7.02 m ego-trajectory ADE, and 119.53 late-window FVD (-68.0% vs. Stage III). In the high-fidelity 720p 4-step tier, it achieves 84.35 seven-view FVD (99.67 late-window FVD), 4.90 m ADE, and 380.50 cross-view LoFTR matches. As a stochastic flow-bridge fixer, it improves degraded 3D Gaussian Splatting renders by a mean of +1.26 dB PSNR (up to +2.12 dB) while reducing FID by 29.6% (up to 38.0%), FVD by 34.7% (up to 45.7%), and BEV feature distance (FBD) by 17.5% (up to 25.6%).

==> tools/audit_layout.py <==
#!/usr/bin/env python3
"""
Deterministic, zero-dependency LaTeX PDF layout whitespace & log auditor.

Renders PDF pages to grayscale PGM (P5) bitmaps via system `pdftoppm` (or `gs`
fallback), performs horizontal ink-projection analysis across the body text
region, and audits the corresponding TeX `.log` file.

Usage:
    python3 tools/audit_layout.py report.pdf report.log
"""

import argparse
import os
import re
import shutil
import subprocess
import sys
import tempfile
from pathlib import Path

# Geometric thresholds (fractions of page / text-area dimensions)
HEADER_FRAC = 0.08
FOOTER_FRAC = 0.09
MARGIN_X_FRAC = 0.05
INK_GRAY_THRESH = 215       # grayscale < 215 counts as effective ink
MIN_INK_PIXELS_PER_ROW = 3  # >= 3 ink pixels marks a row non-blank

INTERNAL_GAP_FAIL_FRAC = 0.12  # >= 12% of body height -> [FAIL]
TOP_SINK_WARN_FRAC = 0.15      # first ink row >= 15% from top -> [WARN]
HALF_EMPTY_WARN_FRAC = 0.52    # effective span < 52% on non-final page -> [WARN]

# Explicitly annotated whitelist exemptions:
#   Page 1: Cover / Title page (intentionally uses \vfill above contributor block)
#   Page 2: Table of Contents page (height determined by section count)
EXEMPT_PAGES = {
    1: "Cover / title page",
    2: "Table of Contents page",
}


def render_pdf_to_pgm(pdf_path: Path, out_dir: Path, dpi: int = 100) -> list[Path]:
    """Render all PDF pages to grayscale P5 PGM files using pdftoppm or gs."""
    pdftoppm = shutil.which("pdftoppm")
    if pdftoppm:
        prefix = out_dir / "page"
        cmd = [pdftoppm, "-gray", "-r", str(dpi), str(pdf_path), str(prefix)]
        res = subprocess.run(cmd, capture_output=True, text=True)
        if res.returncode != 0:
            raise RuntimeError(f"pdftoppm failed: {res.stderr.strip()}")
        pages = sorted(out_dir.glob("page-*.pgm"))
        if pages:
            return pages

    gs = shutil.which("gs")
    if gs:
        pattern = str(out_dir / "page-%04d.pgm")
        cmd = [
            gs, "-q", "-dNOPAUSE", "-dBATCH", "-sDEVICE=pgmraw",
            f"-r{dpi}", f"-sOutputFile={pattern}", str(pdf_path),
        ]
        res = subprocess.run(cmd, capture_output=True, text=True)
        if res.returncode != 0:
            raise RuntimeError(f"gs failed: {res.stderr.strip()}")
        return sorted(out_dir.glob("page-*.pgm"))

    raise RuntimeError("Neither `pdftoppm` nor `gs` is available on PATH.")


def read_pgm_p5(path: Path) -> tuple[int, int, bytes]:
    """Parse a binary PGM (P5) file into (width, height, pixel_bytes)."""
    data = path.read_bytes()
    if not data.startswith(b"P5"):
        raise ValueError(f"{path} is not a binary P5 PGM file")

    idx = 2
    tokens: list[bytes] = []
    n = len(data)
    while len(tokens) < 3 and idx < n:
        while idx < n and data[idx] in b" \t\r\n":
            idx += 1
        if idx < n and data[idx] == ord("#"):
            while idx < n and data[idx] != ord("\n"):
                idx += 1
            continue
        start = idx
        while idx < n and data[idx] not in b" \t\r\n#":
            idx += 1
        if idx > start:
            tokens.append(data[start:idx])

    width, height, maxval = int(tokens[0]), int(tokens[1]), int(tokens[2])
    if maxval > 255:
        raise ValueError(f"Unsupported 16-bit PGM maxval={maxval}")
    # Skip the single whitespace byte separating header from raw pixels
    idx += 1
    pixels = data[idx : idx + width * height]
    if len(pixels) != width * height:
        raise ValueError(f"Truncated PGM pixel data in {path}")
    return width, height, pixels


def analyze_page(pgm_path: Path, page_num: int, total_pages: int) -> tuple[list[str], list[str], dict]:
    """Analyze a single page's body ink projection and return (fails, warns, stats)."""
    w, h, px = read_pgm_p5(pgm_path)
    y0 = int(round(h * HEADER_FRAC))
    y1 = int(round(h * (1.0 - FOOTER_FRAC)))
    x0 = int(round(w * MARGIN_X_FRAC))
    x1 = int(round(w * (1.0 - MARGIN_X_FRAC)))
    body_h = max(1, y1 - y0)

    ink_rows: list[int] = []
    for y in range(y0, y1):
        row_start = y * w + x0
        row_slice = px[row_start : y * w + x1]
        count = 0
        for val in row_slice:
            if val < INK_GRAY_THRESH:
                count += 1
                if count >= MIN_INK_PIXELS_PER_ROW:
                    ink_rows.append(y - y0)
                    break

    fails: list[str] = []
    warns: list[str] = []

    if not ink_rows:
        fails.append(f"[FAIL] p{page_num:02d} BLANK_PAGE: no ink detected in body area")
        return fails, warns, {"first": 1.0, "last": 0.0, "span": 0.0, "max_gap": 1.0}

    first_row = ink_rows[0]
    last_row = ink_rows[-1]
    top_frac = first_row / body_h
    span_frac = (last_row - first_row + 1) / body_h

    # Scan continuous pure-white bands strictly between first_row and last_row
    max_gap_frac = 0.0
    for i in range(len(ink_rows) - 1):
        gap_rows = ink_rows[i + 1] - ink_rows[i] - 1
        if gap_rows <= 0:
            continue
        gap_frac = gap_rows / body_h
        if gap_frac > max_gap_frac:
            max_gap_frac = gap_frac
        if gap_frac >= INTERNAL_GAP_FAIL_FRAC:
            a_pct = 100.0 * (ink_rows[i] + 1) / body_h
            b_pct = 100.0 * ink_rows[i + 1] / body_h
            fails.append(
                f"[FAIL] p{page_num:02d} INTERNAL_GAP: {gap_frac*100:.1f}% "
                f"({a_pct:.0f}% -> {b_pct:.0f}%)"
            )

    if top_frac >= TOP_SINK_WARN_FRAC:
        warns.append(
            f"[WARN] p{page_num:02d} TOP_SINK: first ink at {top_frac*100:.1f}% from top"
        )

    if page_num < total_pages and span_frac < HALF_EMPTY_WARN_FRAC:
        warns.append(
            f"[WARN] p{page_num:02d} HALF_EMPTY: effective vertical span {span_frac*100:.1f}% (< 52%)"
        )

    stats = {
        "first": top_frac,
        "last": (last_row + 1) / body_h,
        "span": span_frac,
        "max_gap": max_gap_frac,
    }
    return fails, warns, stats


def audit_tex_log(log_path: Path) -> tuple[list[str], list[str]]:
    """Parse LaTeX .log for underfull vboxes, overfull hboxes, and undefined refs."""
    fails: list[str] = []
    warns: list[str] = []
    if not log_path.exists():
        fails.append(f"[FAIL] LOG_MISSING: {log_path} not found")
        return fails, warns

    text = log_path.read_text(errors="ignore")

    underfull = re.findall(r"Underfull \\vbox \(badness 10000\)[^\n]*", text)
    for m in underfull:
        warns.append(f"[WARN] TEX_UNDERFULL_VBOX: {m.strip()}")

    overfull = re.findall(r"Overfull \\hbox \((\d+\.\d+)pt too wide\)[^\n]*", text)
    for pt_str in overfull:
        pt = float(pt_str)
        if pt >= 5.0:
            fails.append(f"[FAIL] TEX_SEVERE_OVERFULL_HBOX: {pt:.2f}pt too wide")
        else:
            warns.append(f"[WARN] TEX_OVERFULL_HBOX: {pt:.2f}pt too wide")

    undef_refs = re.findall(r"LaTeX Warning: (?:Reference|Citation) `[^']+'[^\n]*undefined[^\n]*", text)
    for m in undef_refs:
        fails.append(f"[FAIL] TEX_UNDEFINED: {m.strip()}")

    if re.search(r"There were undefined references|There were undefined citations", text):
        fails.append("[FAIL] TEX_UNDEFINED_SUMMARY: LaTeX reported undefined references/citations")

    rerun = re.findall(r"LaTeX Warning: Label\(s\) may have changed[^\n]*", text)
    for m in rerun:
        warns.append(f"[WARN] TEX_RERUN: {m.strip()}")

    float_warns = re.findall(r"LaTeX Warning: (?:Float too large|.+float specifier changed)[^\n]*", text)
    for m in float_warns:
        warns.append(f"[WARN] TEX_FLOAT: {m.strip()}")

    return fails, warns


def main() -> int:
    parser = argparse.ArgumentParser(description="Audit PDF layout whitespace and TeX log.")
    parser.add_argument("pdf", type=Path, help="Path to compiled PDF")
    parser.add_argument("log", type=Path, help="Path to TeX .log file")
    parser.add_argument("--dpi", type=int, default=100, help="Rasterization DPI (default: 100)")
    args = parser.parse_args()

    if not args.pdf.exists():
        print(f"[FAIL] PDF not found: {args.pdf}", file=sys.stderr)
        return 1

    all_fails: list[str] = []
    all_warns: list[str] = []

    with tempfile.TemporaryDirectory(prefix="audit_layout_") as tmp:
        pages = render_pdf_to_pgm(args.pdf, Path(tmp), dpi=args.dpi)
        total = len(pages)
        print(f"=== Layout Audit: {args.pdf.name} ({total} pages, {args.dpi} DPI) ===")
        for idx, pgm in enumerate(pages, 1):
            if idx in EXEMPT_PAGES:
                print(f"  p{idx:02d}: [EXEMPT] {EXEMPT_PAGES[idx]}")
                continue
            p_fails, p_warns, _ = analyze_page(pgm, idx, total)
            all_fails.extend(p_fails)
            all_warns.extend(p_warns)

    log_fails, log_warns = audit_tex_log(args.log)
    all_fails.extend(log_fails)
    all_warns.extend(log_warns)

    for line in all_fails:
        print(line)
    for line in all_warns:
        print(line)

    print(f"=== Summary: {len(all_fails)} FAIL, {len(all_warns)} WARN ===")
    return 1 if all_fails else 0


if __name__ == "__main__":
    sys.exit(main())

